A shifted interface approach for internal discontinuities in poroelastic media

Porous media containing cracks, fractures, or internal discontinuities arise throughout subsurface geomechanics, biomechanics, and materials science. Numerical simulation of the coupled hydromechanical response is inherently challenging because the pressure and displacement fields are tightly coupled through the Biot equations, requiring stable mixed formulations. These difficulties are compounded when cracks are present, because standard mesh-conforming approaches require costly, labor-intensive, body-fitted meshing, while unfitted methods often require cut-cell integration, enrichment functions, or additional stabilization. In this work, we use an alternative approach, we adapt the shifted interface method to coupled transient poroelasticity with embedded interfaces. The method replaces the true crack by a surrogate approximation where interface conditions are transferred through local expansions. A unified derivation yields shifted forms for both hydraulic transmission and mechanical traction coupling. Two enforcement strategies are extensively compared: a weak (integral) enforcement and a strong (pointwise) enforcement. Four test cases of increasing geometric complexity (offset mesh-aligned, boundary-intersecting angled, embedded angled, and multi-crack configurations) validate the formulation. Away from crack tips, interface residuals converge as O(h); near tips, localized post-processing artifacts degrade the global rate, but first-order convergence is recovered when a small tip region is excluded. A multi-crack demonstration with four simultaneously embedded cracks of distinct geometry and interface properties confirms the practical applicability of the framework. These results support the shifted interface method as a practical framework for poroelastic crack modeling on non-body-fitted meshes with geometrically complex embedded interfaces.

==> figures/geom_not/normalize_geom_not_v2.py <==
#!/usr/bin/env python3
"""
Normalize geom_not SVG figures so embedded TexText equations appear at
exactly the same physical size in the final LaTeX document.

The effective text size in the PDF is:

    final_pt  =  glyph_units  x  jacobian_sqrt  x  latex_width_pt  /  viewBox_width

For cross-figure consistency we therefore need:

    jacobian_sqrt  x  latex_frac  /  viewBox_width  =  constant

across all figures.  Two sources of variation exist:
  1. Different viewBox widths    --> fixed by padding the viewBox
  2. Different TexText jacobians --> fixed by scaling each TexText
     groups transform matrix by a per-SVG compensation factor

Usage:
    python3 normalize_geom_not_v2.py            # dry-run, writes *_normalized.svg
    python3 normalize_geom_not_v2.py --inplace   # modify originals (with .bak backup)
"""

import xml.etree.ElementTree as ET
import copy, math, os, re, shutil, subprocess, sys

# ── namespace handling ────────────────────────────────────────────
_NS_MAP = {
    '':         'http://www.w3.org/2000/svg',
    'svg':      'http://www.w3.org/2000/svg',
    'sodipodi': 'http://sodipodi.sourceforge.net/DTD/sodipodi-0.dtd',
    'inkscape': 'http://www.inkscape.org/namespaces/inkscape',
}
NS8_URI = 'http://www.iki.fi/pav/software/textext/'

for pfx, uri in _NS_MAP.items():
    try:
        ET.register_namespace(pfx, uri)
    except ValueError:
        pass

# ── configuration ─────────────────────────────────────────────────
SVG_DIR = os.path.dirname(os.path.abspath(__file__))
SVGS = [
    'continuum_crack.svg',
    'fig1_mesh_notation.svg',
    'fig2_shifted_interface.svg',
]
# Current LaTeX \includegraphics widths (as fraction of \textwidth)
LATEX_FRACS = {
    'continuum_crack.svg':         0.85,
    'fig1_mesh_notation.svg':      1.0,
    'fig2_shifted_interface.svg':  0.85,
}
INPLACE = '--inplace' in sys.argv

# ── helpers ───────────────────────────────────────────────────────

def parse_viewbox(root):
    return [float(v) for v in root.get('viewBox').split()]


def parse_matrix(transform_str):
    """Extract 6-element affine matrix from SVG transform attribute."""
    m = re.search(r'matrix\(([^)]+)\)', transform_str)
    if not m:
        return None
    vals = [float(x) for x in m.group(1).replace(' ', '').split(',')]
    a, b, c, d, e, f = vals
    jacobian_sqrt = math.sqrt(abs(a * d - b * c))
    return {'a': a, 'b': b, 'c': c, 'd': d, 'e': e, 'f': f,
            'jacobian_sqrt': jacobian_sqrt}


def scale_matrix(mat, s):
    """Return new matrix string with content scaled by *s* around anchor (e,f).

    Multiplies a,b,c,d by s while keeping translation e,f unchanged.
    This scales the rendered content size by s from the text anchor point.
    """
    return (f"matrix({mat['a']*s},{mat['b']*s},"
            f"{mat['c']*s},{mat['d']*s},"
            f"{mat['e']},{mat['f']})")


def find_textext_groups(root):
    """Yield (element, parsed_matrix) for each TexText group in the tree."""
    for elem in root.iter():
        txt = elem.get(f'{{{NS8_URI}}}text')
        if txt is None:
            continue
        transform = elem.get('transform', '')
        parsed = parse_matrix(transform)
        if parsed:
            yield elem, parsed


def export_pdf(svg_path, pdf_path):
    cmd = ['inkscape', svg_path,
           '--export-type=pdf', f'--export-filename={pdf_path}']
    print(f"  exporting {os.path.basename(pdf_path)} ...")
    subprocess.run(cmd, capture_output=True, check=True)


def backup(path):
    bak = path + '.bak'
    if not os.path.exists(bak):
        shutil.copy2(path, bak)
        print(f"  backed up -> {bak}")

# ── main ──────────────────────────────────────────────────────────

def main():
    # -------- 1. gather info --------
    info = {}
    for name in SVGS:
        path = os.path.join(SVG_DIR, name)
        tree = ET.parse(path)
        root = tree.getroot()
        vb = parse_viewbox(root)
        w  = float(root.get('width'))
        h  = float(root.get('height'))

        groups = list(find_textext_groups(root))
        jacobians = [g[1]['jacobian_sqrt'] for g in groups]
        avg_j = sum(jacobians) / len(jacobians) if jacobians else 1.0

        latex_frac = LATEX_FRACS[name]
        eff = avg_j * latex_frac / vb[2]   # effective text-size factor

        info[name] = {
            'tree': tree, 'root': root,
            'vb': vb, 'w': w, 'h': h,
            'groups': groups,
            'jacobians': jacobians,
            'avg_j': avg_j,
            'effective': eff,
            'latex_frac': latex_frac,
        }
        print(f"\n{name}:")
        print(f"  viewBox width = {vb[2]:.2f}")
        print(f"  avg TexText jacobian = {avg_j:.4f}  "
              f"(range {min(jacobians):.3f} .. {max(jacobians):.3f})")
        print(f"  latex_frac = {latex_frac}")
        print(f"  effective factor = {eff:.6f}")

    # -------- 2. choose reference --------
    # Use the geometric mean of the effective factors as the target
    effs = [info[n]['effective'] for n in SVGS]
    target_eff = math.exp(sum(math.log(e) for e in effs) / len(effs))
    print(f"\nTarget effective factor (geometric mean): {target_eff:.6f}")

    # -------- 3. compute per-SVG compensation --------
    for name in SVGS:
        d = info[name]
        comp = target_eff / d['effective']  # overall compensation
        # This breaks into two parts:
        #   (a) viewBox padding  --  adjusts viewBox_width / latex_frac
        #   (b) TexText scaling  --  adjusts jacobians
        #
        # We choose to make the TexText jacobians match a common target,
        # and adjust the viewBox to absorb any remaining difference.
        #
        # Simpler approach: just scale the TexText transforms and leave
        # the viewBox alone.  The scale factor per TexText group:
        d['textext_scale'] = comp
        new_eff = d['effective'] * comp
        print(f"\n{name}:")
        print(f"  compensation factor = {comp:.4f}")
        print(f"  effective: {d['effective']:.6f} -> {new_eff:.6f}")

    # -------- 4. apply fixes --------
    for name in SVGS:
        d = info[name]
        s = d['textext_scale']

        print(f"\n{'='*55}")
        print(f"{name}:  TexText scale factor = {s:.4f}")

        if abs(s - 1.0) < 0.005:
            print("  -> no change needed (factor ~1.0)")
            out_svg = os.path.join(SVG_DIR, name)
        else:
            root = d['root']
            for elem, mat in d['groups']:
                old_t = elem.get('transform')
                new_t = scale_matrix(mat, s)
                elem.set('transform', new_t)
                txt = elem.get(f'{{{NS8_URI}}}text', '').strip()[:30]
                print(f"  [{txt}] jacobian {mat['jacobian_sqrt']:.3f}"
                      f" -> {mat['jacobian_sqrt']*s:.3f}")

            if INPLACE:
                out_svg = os.path.join(SVG_DIR, name)
                backup(out_svg)
                d['tree'].write(out_svg, xml_declaration=True, encoding='UTF-8')
                print(f"  wrote (in-place) -> {name}")
            else:
                stem = os.path.splitext(name)[0]
                out_svg = os.path.join(SVG_DIR, f"{stem}_normalized.svg")
                d['tree'].write(out_svg, xml_declaration=True, encoding='UTF-8')
                print(f"  wrote -> {os.path.basename(out_svg)}")

        # Export to PDF
        pdf_name = os.path.splitext(os.path.basename(out_svg))[0] + '.pdf'
        pdf_path = os.path.join(SVG_DIR, pdf_name)
        export_pdf(out_svg, pdf_path)

    # -------- 5. verification --------
    print(f"\n{'='*55}")
    print("VERIFICATION (after normalization):")
    for name in SVGS:
        path = os.path.join(SVG_DIR, name if INPLACE else
               os.path.splitext(name)[0] + '_normalized.svg')
        if not os.path.exists(path):
            path = os.path.join(SVG_DIR, name)
        tree = ET.parse(path)
        root = tree.getroot()
        vb = parse_viewbox(root)
        groups = list(find_textext_groups(root))
        jacobians = [g[1]['jacobian_sqrt'] for g in groups]
        avg_j = sum(jacobians) / len(jacobians) if jacobians else 1.0
        eff = avg_j * LATEX_FRACS[name] / vb[2]
        print(f"  {name}: eff={eff:.6f}  avg_j={avg_j:.4f}")

    print(f"\nLaTeX widths (unchanged):")
    for name in SVGS:
        frac = LATEX_FRACS[name]
        stem = os.path.splitext(name)[0]
        w = "\\textwidth" if frac == 1.0 else f"{frac}\\textwidth"
        print(f"  \\includegraphics[width={w}]{{figures/geom_not/{stem}.pdf}}")

    print("\nDone.")


if __name__ == '__main__':
    main()

